LensKit for Python: Next-Generation Software for Recommender System Experiments

LensKit is an open-source toolkit for building, researching, and learning about recommender systems. First released in 2010 as a Java framework, it has supported diverse published research, small-scale production deployments, and education in both MOOC and traditional classroom settings. In this paper, I present the next generation of the LensKit project, re-envisioning the original tool's objectives as flexible Python package for supporting recommender systems research and development. LensKit for Python (LKPY) enables researchers and students to build robust, flexible, and reproducible experiments that make use of the large and growing PyData and Scientific Python ecosystem, including scikit-learn, TensorFlow, and PyTorch. To that end, it provides classical collaborative filtering implementations, recommender system evaluation metrics, data preparation routines, and tools for efficiently batch running recommendation algorithms, all usable in any combination with each other or with other Python software. This paper describes the design goals, use cases, and capabilities of LKPY, contextualized in a reflection on the successes and failures of the original LensKit for Java software.

==> example.py <==
import pandas as pd
from lenskit import batch, topn, datasets
from lenskit.metrics.predict import rmse
from lenskit.crossfold import partition_users, SampleN
from lenskit.algorithms import als, Recommender

# Load MovieLens data in expected format
ml = datasets.ML100K('data/ml-100k')

# run the evaluation
all_recs = []
all_preds = []
all_test = []
samp = xf.SampleN(5)
for train, test in partition_users(ml.ratings, 5, samp):
    all_test.append(test)
    # configure the algorithm
    algo = als.BiasedMF(50)
    # make sure it can recommend, not just predict
    algo = Recommender.adapt(algo)
    # train the algorithm
    algo.fit(train)
    
    # predict ratings
    preds = batch.predict(algo, test)
    all_preds.append(preds)
    
    # produce recommendations
    users = test['user'].unique()
    recs = batch.recommend(algo, users, 20)
    all_recs.append(recs)

# integrate test data; since splits are disjoint users
# for a single data set, this is sufficient    
recs = pd.concat(all_recs, ignore_index=True)
preds = pd.concat(all_preds, ignore_index=True)
test = pd.concat(all_test, ignore_index=True)

# compute RMSE
print('RMSE:', rmse(preds['prediction'],
                    preds['rating']))

# compute nDCG for each user
rla = topn.RecListAnalysis()
rla.add_metric(topn.ndcg)
metrics = rla.compute(recs, test)
# and compute overall system performance
print('NDCG:', metrics['ndcg'].mean())
